Cycles of a given length in tournaments

We study the asymptotic behavior of the maximum number of directed cycles of a given length in a tournament: let $c(\ell)$ be the limit of the ratio of the maximum number of cycles of length $\ell$ in an $n$-vertex tournament and the expected number of cycles of length $\ell$ in the random $n$-vertex tournament, when $n$ tends to infinity. It is well-known that $c(3)=1$ and $c(4)=4/3$. We show that $c(\ell)=1$ if and only if $\ell$ is not divisible by four, which settles a conjecture of Bartley and Day. If $\ell$ is divisible by four, we show that $1+2\cdot\left(2/\pi\right)^{\ell}\le c(\ell)\le 1+\left(2/\pi+o(1)\right)^{\ell}$ and determine the value $c(\ell)$ exactly for $\ell = 8$. We also give a full description of the asymptotic structure of tournaments with the maximum number of cycles of length $\ell$ when $\ell$ is not divisible by four or $\ell\in\{4,8\}$.

==> anc/tournament-paper.c <==
#include<stdlib.h>
#include<stdio.h>
//order N of the N*N skew-symmetric matrices with +-1 off-diagonal entries
#define N (8)
//the macro that extracts the b-th bit of word
#define bit(word,b) (((word)>>(b))&1)

int **permutations; //the list of all N-point permutations indexed by the lexicographic index , where a permutations[index] is stored an array
int perm_count; // the value of N!

//this procedure generates a list of all the N-point permutations in the lexicographic order
void prepare_permutations() {
  for (int i=perm_count=1; i<N; i++) perm_count*=(i+1); //compute N!
  permutations=malloc(perm_count*sizeof(int*));
  for (int perm=0; perm<perm_count; perm++) permutations[perm]=malloc(N*sizeof(int)); 
  for (int i=0; i<N; i++) permutations[0][i]=i; //the identity
  for (int perm=1; perm<perm_count; perm++) {
    int a,b;
    for (a=N-1; permutations[perm-1][a-1]>permutations[perm-1][a]; a--);
    for (b=N-1; permutations[perm-1][b]<permutations[perm-1][a-1]; b--);
    for (int j=0; j<a-1; j++) permutations[perm][j]=permutations[perm-1][j];
    for (int j=a; j<N; j++) permutations[perm][j] = permutations[perm-1][N-1-j+a];
    permutations[perm][a-1] = permutations[perm-1][b];
    permutations[perm][N-b+a-1] = permutations[perm-1][a-1];
  }
}

//this function returns the sign of a matrix MAT wrt to a permutation perm, i.e., \pi_{i=1}^n MAT_{perm(i),perm(i+1)}
int sign(int *MAT, int *perm) {
  int res = MAT[perm[N-1]*N + perm[0]];
  for (int i=0; i<N-1; i++) res*=MAT[perm[i]*N + perm[i+1]];
  return res;
}

//this function returns the Cyclic index of a matrix MAT, i.e., \sum_{perm \in S_N} \pi_{i=1}^n MAT_{perm(i),perm(i+1)}
int cyclic_index(int *MAT) {
  int res=0;
  for (int perm=0; perm<perm_count; perm++) res+=sign(MAT,permutations[perm]);
  return res;
}

//this procedure prints a matrix MAT to the standard output
void print_matrix(int *MAT) {
  for (int row=0; row<N; row++) {
    for (int col=0; col<N; col++) if (row==col) printf("  0"); else printf(" %c1", MAT[row*N+col]>0?'+':'-');
    printf("\n");
  }
}

//this function checks whether a matrix MAT is so-called "lexicographically maximal" among all the matrices obtained by symmetrically permuting its rows and columns ; WLOG, we assume the first row (the row with all its entries being +1) is fixed
int is_lex_maximal(int *MAT) {
  for (int perm=1; perm<perm_count/N; perm++) { //only loop over permutations that fix the first element (which is the all +1 row), i.e., perm[0]=0
    //apply the perm simultaneously to the rows and cols of MAT
    for (int row=1; row<N-1; row++) for (int col=row+1; col<N; col++) // MAT is skew-symmetric so we go over the upper-triangular elements of MAT only
      switch (MAT[permutations[perm][row]*N + permutations[perm][col]] - MAT[row*N + col]) { //note the only possible differences are +2, -2, and 0
        case +2: return 0; //in this case, the permuted entry MAT[perm(row),perm(col)] witnesses that the permuted MAT is lexicographically larger than the original MAT, we return False
        case -2: goto next_perm; //in case the permuted entry MAT[perm(row),perm(col)] witnesses that the permuted MAT is lexicographically smaller than the original MAT, so we can move to the next perm
      }
    next_perm: continue;
  }
  return 1; //no perm produces a lexicographically larger matrix, we return True
}

//this function checks whether MAT1 is sign-equivalent to MAT2
int are_equivalent(int *MAT1, int *MAT2) {
  for (int word=0; word<(1<<N); word++) { //test all the -1 multiplications on the rows/columns
    int MAT_mult[N*N]; for (int i=0; i<N*N; i++) MAT_mult[i]=MAT1[i];
    for (int i=0; i<N; i++) if (bit(word,i))
      for (int j=0; j<N; j++) {  MAT_mult[j*N + i]*=-1; MAT_mult[i*N + j]*=-1; }

    for (int row_ones=0; row_ones<N; row_ones++) { //find the row with all +1
      for (int col=0; col<N; col++) if (MAT_mult[row_ones*N + col] == -1) goto next_row_ones;
      for (int perm=0; perm<perm_count; perm++) {
        if (permutations[perm][row_ones]) continue; //respect the all +1 row being the first-row
        for (int row=1; row<N-1; row++) for (int col=row+1; col<N; col++)
          if (MAT2[permutations[perm][row]*N + permutations[perm][col]] != MAT_mult[row*N + col]) goto next_perm;
        return 1;
        next_perm: continue;
      }
      break; //the row with all +1 has been found
      next_row_ones: continue;
    }
  }
  return 0;
}

//conversion from a bit-string word describing the upper-triangular of a matrix to an array representation MAT with +-1s (bit 0 -> -1 ; bit 1 -> +1)
void bits_to_matrix(int word, int *MAT) {
  for (int i=0; i<N; i++) MAT[i*N+i]=0; //the diagonal
  for (int col=1; col<N; col++) MAT[col]=+1; //the first row
  for (int row=1,b=0; row<N-1; row++) for (int col=row+1; col<N; col++,b++) MAT[row*N+col] = 2*bit(word,b) - 1; //the +-1 values from the word
  for (int row=1; row<N; row++) for (int col=0; col<row; col++) MAT[row*N+col] = -MAT[col*N+row]; //skew-symmetry
}

int main() {
  int matrix_count = 1<<((N-1)*(N-2)/2); //after fixing the first row to be all +1s, the number fo the upper-triangular entries is (N-1 choose 2)
  int *matrix_cyclic_index = calloc(matrix_count,sizeof(int));
  prepare_permutations(); //initialize **permutations and perm_count

  //compute the cyclic index for all the N*N +-1 matrices that are lexicographically-maximal wrt to simultaneously permuting its rows and columns by a fixed perm from S_N
  int MAX = 0;
  for (int word=0; word<matrix_count; word++) {
    int MAT[N*N]; bits_to_matrix(word,MAT);
    if (!is_lex_maximal(MAT)) continue;
    matrix_cyclic_index[word]=cyclic_index(MAT);
    if (MAX < matrix_cyclic_index[word]) MAX = matrix_cyclic_index[word]; 
  }
  printf("The maximum cyclic index Cycl(B) among all the %dx%d skew-symmetric matrices B with +-1 off-diagonal entries is equal to %d.\n\n", N,N,MAX);

  printf("We now list all the lexicographically-maximal matrices that attain this cyclic index:\n");
  for (int word=0; word<matrix_count; word++) {
    if (matrix_cyclic_index[word]<MAX) continue;
    printf("\nThe following matrix B has maximum cyclic_index value (which is %d):\n",matrix_cyclic_index[word]);
    int MAT[N*N]; bits_to_matrix(word,MAT);
    print_matrix(MAT);
   #if (N==8)
    int D8[8*8]={
      0,+1,+1,+1,+1,+1,+1,+1,
     -1, 0,+1,+1,+1,+1,+1,+1,
     -1,-1, 0,+1,+1,+1,+1,+1,
     -1,-1,-1, 0,+1,+1,+1,+1,
     -1,-1,-1,-1, 0,+1,+1,+1,
     -1,-1,-1,-1,-1, 0,+1,+1,
     -1,-1,-1,-1,-1,-1, 0,+1,
     -1,-1,-1,-1,-1,-1,-1, 0};
    int D8_[8*8]={
      0,+1,+1,+1,+1,+1,+1,+1,
     -1, 0,+1,-1,+1,+1,+1,+1,
     -1,-1, 0,-1,+1,+1,+1,+1,
     -1,+1,+1, 0,-1,-1,-1,-1,
     -1,-1,-1,+1, 0,+1,+1,-1,
     -1,-1,-1,+1,-1, 0,+1,+1,
     -1,-1,-1,+1,-1,-1, 0,+1,
     -1,-1,-1,+1,+1,-1,-1, 0};
    printf("Is the matrix B sign-equivalent to D'_8? %s\n", are_equivalent(MAT, D8_)?"YES":"NO");
    printf("Is the matrix B sign-equivalent to D_8 (the one representing the transitive tournament)? %s\n", are_equivalent(MAT,D8)?"YES":"NO");
   #endif
  }
}


==> anc/tournament-paper.out <==
The maximum cyclic index Cycl(B) among all the 8x8 skew-symmetric matrices B with +-1 off-diagonal entries is equal to 2176.

We now list all the lexicographically-maximal matrices that attain this cyclic index:

The following matrix B has maximum cyclic_index value (which is 2176):
  0 +1 +1 +1 +1 +1 +1 +1
 -1  0 +1 +1 +1 +1 -1 -1
 -1 -1  0 +1 +1 +1 +1 -1
 -1 -1 -1  0 +1 +1 +1 -1
 -1 -1 -1 -1  0 +1 -1 +1
 -1 -1 -1 -1 -1  0 -1 +1
 -1 +1 -1 -1 +1 +1  0 -1
 -1 +1 +1 +1 -1 -1 +1  0
Is the matrix B sign-equivalent to D'_8? YES
Is the matrix B sign-equivalent to D_8 (the one representing the transitive tournament)? NO

The following matrix B has maximum cyclic_index value (which is 2176):
  0 +1 +1 +1 +1 +1 +1 +1
 -1  0 +1 +1 +1 +1 +1 -1
 -1 -1  0 +1 +1 +1 -1 +1
 -1 -1 -1  0 +1 +1 +1 +1
 -1 -1 -1 -1  0 +1 +1 +1
 -1 -1 -1 -1 -1  0 -1 -1
 -1 -1 +1 -1 -1 +1  0 +1
 -1 +1 -1 -1 -1 +1 -1  0
Is the matrix B sign-equivalent to D'_8? YES
Is the matrix B sign-equivalent to D_8 (the one representing the transitive tournament)? NO

The following matrix B has maximum cyclic_index value (which is 2176):
  0 +1 +1 +1 +1 +1 +1 +1
 -1  0 +1 +1 +1 +1 +1 -1
 -1 -1  0 +1 +1 +1 +1 -1
 -1 -1 -1  0 +1 +1 -1 +1
 -1 -1 -1 -1  0 +1 +1 +1
 -1 -1 -1 -1 -1  0 +1 +1
 -1 -1 -1 +1 -1 -1  0 +1
 -1 +1 +1 -1 -1 -1 -1  0
Is the matrix B sign-equivalent to D'_8? YES
Is the matrix B sign-equivalent to D_8 (the one representing the transitive tournament)? NO

The following matrix B has maximum cyclic_index value (which is 2176):
  0 +1 +1 +1 +1 +1 +1 +1
 -1  0 +1 +1 +1 +1 +1 +1
 -1 -1  0 +1 +1 +1 +1 -1
 -1 -1 -1  0 +1 +1 -1 +1
 -1 -1 -1 -1  0 +1 +1 +1
 -1 -1 -1 -1 -1  0 +1 +1
 -1 -1 -1 +1 -1 -1  0 +1
 -1 -1 +1 -1 -1 -1 -1  0
Is the matrix B sign-equivalent to D'_8? YES
Is the matrix B sign-equivalent to D_8 (the one representing the transitive tournament)? NO

The following matrix B has maximum cyclic_index value (which is 2176):
  0 +1 +1 +1 +1 +1 +1 +1
 -1  0 +1 +1 +1 +1 +1 +1
 -1 -1  0 +1 +1 +1 +1 +1
 -1 -1 -1  0 +1 +1 +1 +1
 -1 -1 -1 -1  0 +1 +1 +1
 -1 -1 -1 -1 -1  0 +1 +1
 -1 -1 -1 -1 -1 -1  0 +1
 -1 -1 -1 -1 -1 -1 -1  0
Is the matrix B sign-equivalent to D'_8? NO
Is the matrix B sign-equivalent to D_8 (the one representing the transitive tournament)? YES

